Field-driven dynamics of nematic microcapillaries

Polymer-dispersed liquid crystal (PDLC) composites have long been a focus of study for their unique electro-optical properties which have resulted in various applications such as switchable (transparent/translucent) windows. These composites are manufactured using desirable "bottom-up" techniques, such as phase separation of a liquid crystal/polymer mixture, which enable production of PDLC films at very large scales. LC domains within PDLCs are typically spheroidal, as opposed to rectangular for an LCD panel, and thus exhibit substantially different behaviour in the presence of an external field. The fundamental difference between spheroidal and rectangular nematic domains is that the former results in the presence of nanoscale orientational defects in LC order while the latter does not. Progress in the development and optimization of PDLC electro-optical properties has progressed at a relatively slow pace due to this increased complexity. In this work, continuum simulations are performed in order to capture the complex formation and electric field-driven switching dynamics of approximations of PDLC domains. Using a simplified elliptic cylinder (microcapillary) geometry as an approximation of spheroidal PDLC domains, the effects of geometry (aspect ratio), surface anchoring, and external field strength are studied through the use of the Landau--de Gennes model of the nematic LC phase.

==> images/ellipse.py <==
from numpy import *

import matplotlib
matplotlib.use("Agg")   # this will prevent the plot from popping up after it's finished; comment to see plot
import matplotlib.pyplot as plt
from matplotlib import rc
rc('text', usetex=True)
font = {'family' : 'normal',
        'weight' : 'bold',
        'size'   : 16}
rc('font', **font)
fig_width_pt = 390.0  # Get this from LaTeX using \showthe\columnwidth
inches_per_pt = 1.0/72.27               # Convert pt to inch
golden_mean = 2.0/(math.sqrt(5)+1.0)         # Aesthetic ratio
fig_width = fig_width_pt*inches_per_pt  # width in inches
fig_height = fig_width*golden_mean      # height in inches
fig_size =  [fig_width,fig_height]
params = {'backend': 'pdf',
         'axes.labelsize': 14,
         'text.fontsize': 14,
         'legend.fontsize': 12,
         'xtick.labelsize': 'small',
         'ytick.labelsize': 'small',
         'figure.figsize': fig_size}
plt.rcParams.update(params)
plt.rcParams.update({'figure.autolayout': True})


theta1 = linspace(0,pi/2.,100)
theta2 = linspace(pi/2., pi,100)
theta3 = linspace(pi,3*pi/2.,100)
theta4 = linspace(3*pi/2.,2.*pi,100)

rx = lambda theta: 3.*cos(theta)
ry = lambda theta: 1.*sin(theta)


fig = plt.figure()

plt.plot(rx(theta1), ry(theta1), ':k',linewidth=3)
plt.plot(rx(theta2), ry(theta2), 'k',linewidth=3)
plt.plot(rx(theta3), ry(theta3), 'k',linewidth=3)
plt.plot(rx(theta4), ry(theta4), 'k',linewidth=3)
plt.xlim([-3.1,3.1])
plt.ylim([-1.1,1.1])
plt.axis('off')

#fig.savefig('ellipse_schematic.pdf',bbox_inches='tight')

kappa  = lambda theta, a, b :  abs(a*b*(sin(theta)**2 + cos(theta)**2))/(a**2*sin(theta)**2 + b**2*cos(theta)**2)**(3./2.)

ars = linspace(1,2,5)
theta = linspace(0,pi/2.,100)


fig = plt.figure()

for ar in ars:
    plt.plot(theta, kappa(theta,ar,1.), label='$R = '+str(ar)+'$',linewidth=1.5)

plt.xlabel('$\Theta$ (\mathrm{rad})')
plt.ylabel('$\kappa$ ($\mathrm{m}^{-1}$)')
plt.ylim([0., 2.5])
plt.legend()

fig.savefig('ellipse_curvature.pdf',bbox_inches='tight')


